Relaxations of GF$(4)$-representable matroids

We consider the GF$(4)$-representable matroids with a circuit-hyperplane such that the matroid obtained by relaxing the circuit-hyperplane is also GF$(4)$-representable. We characterize the structure of these matroids as an application of structure theorems for the classes of $U_{2,4}$-fragile and $\{U_{2,5},U_{3,5}\}$-fragile matroids. In addition, we characterize the forbidden submatrices in GF$(4)$-representations of these matroids.

==> anc/GF4_CHrelaxations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Appendix to _Relaxations of_ GF(4)_-representable matroids_\n",
    "\n",
    "### Preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'SageMath version 8.2, Release Date: 2018-05-05'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from sage.matroids.advanced import *\n",
    "GF4 = GF(4,'w')\n",
    "a = GF4.gen()\n",
    "b = 1 + a\n",
    "\n",
    "# SageMath version for this computation\n",
    "version()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Part I. Excluded submatrices.\n",
    "\n",
    "Consider a quaternary matroid $M$ with a circuit-hyperplane $X$ such that the relaxation of $X$ yields another quaternary matroid, $M'$. Let $B$ be a basis of $M$ intersecting $X$ in $r - 1$ elements. Let $e$ be the remaining element of the hyperplane. After applying row and column scaling, we may assume that the reduced representation matrices look as follows:\n",
    "\n",
    "$C = \\begin{bmatrix} & 1\\\\ A & \\vdots \\\\ & 1\\\\ 1 \\cdots 1 & 0\\end{bmatrix}$ and  $C' = \\begin{bmatrix} & 1\\\\ A' & \\vdots \\\\ & 1\\\\ 1 \\cdots 1 & \\omega\\end{bmatrix}$\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Our goal is to prove the following (Theorem 2 / 45 in the main paper):\n",
    "\n",
    "<strong><em>Theorem 2. </em></strong><em>Let $M$ and $C$ be constructed as described above. There is a reduced representation $C'$ of the above form for $M'$ if and only if, up to permuting rows and columns, $A$ and $A^{T}$ have no submatrix in the following list, where $x,y,z$ denote distinct non-zero elements of $\\textrm{gf}(4)$:</em></p>\n",
    "\n",
    "$\\begin{bmatrix}\n",
    "x&y&z\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y\\\\\n",
    "0&x\n",
    "\\end{bmatrix}, \n",
    "\\begin{bmatrix}\n",
    "x&y\\\\\n",
    "y&x\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&x\\\\\n",
    "y&z\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y\\\\\n",
    "z&x\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&x&0\\\\\n",
    "x&0&x\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&x&0\\\\\n",
    "x&0&y\n",
    "\\end{bmatrix},$\n",
    "\n",
    "$\\begin{bmatrix}\n",
    "x&x&0\\\\\n",
    "y&0&y\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y&0\\\\\n",
    "x&0&y\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&0&0\\\\\n",
    "0&y&z\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y&0\\\\\n",
    "x&0&z\t\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&0&0\\\\\n",
    "0&x&0\\\\\n",
    "0&0&x\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&0&0\\\\\n",
    "0&x&0\\\\\n",
    "0&0&y\n",
    "\\end{bmatrix},$\n",
    "\n",
    "$\\begin{bmatrix}\n",
    "x&0&0\\\\\n",
    "0&y&0\\\\\n",
    "0&0&z\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y&x\\\\\n",
    "y&y&0\\\\\n",
    "x&0&0\n",
    "\\end{bmatrix},\n",
    "\\begin{bmatrix}\n",
    "x&y&x\\\\\n",
    "y&y&0\\\\\n",
    "x&0&z\n",
    "\\end{bmatrix}.$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To complete the proof, we check all such $M$ and $A$ with $|M| \\leq 10$. Carrying out this finite check needs a little bit of care; the naive approach of generating all $\\text{GF}(4)$-matrices gets too slow beyond size $3\\times 3$. Instead, we will be generating these row by row, using submatrices to eliminate any new rows that need to be considered. Even so, these computations take over 8 hours to complete."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Excluded minors for GF(4)-representable matroids:\n",
    "ExMinGF4 = [matroids.Uniform(2,6), matroids.Uniform(4,6),\n",
    "            matroids.named_matroids.P6(),\n",
    "            matroids.named_matroids.NonFano(),\n",
    "            matroids.named_matroids.NonFano().dual(),\n",
    "            matroids.named_matroids.P8(),\n",
    "            matroids.named_matroids.P8pp()]\n",
    "\n",
    "def is_relaxation_quaternary(A):\n",
    "    \"\"\"\n",
    "    Tests if the circuit-hyperplane relaxation of the matroid\n",
    "    associated with A as described above (so M = M[I C]) has \n",
    "    an excluded minor isomorphic to one of the GF(4)-excluded\n",
    "    minors.\n",
    "    \"\"\"\n",
    "    T = Matrix(GF4, A.nrows(), 1)\n",
    "    for r in range(A.nrows()):\n",
    "        T[r,0] = 1\n",
    "    T2 = A.augment(T)\n",
    "    T = Matrix(GF4, 1, T2.ncols())\n",
    "    for c in range(T2.ncols()-1):\n",
    "        T[0,c] = 1\n",
    "    C = T2.stack(T)\n",
    "    M = Matroid(reduced_matrix=C)\n",
    "    X = M.groundset_list()[0:(C.nrows()-1)] + [M.groundset_list()[-1]]\n",
    "    B = list(M.bases())\n",
    "    B.append(frozenset(X))\n",
    "    M2 = Matroid(bases=B)\n",
    "    return not any(M2.has_minor(N) for N in ExMinGF4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>We start by treating the $1\\times n$ matrices $A$ separately. We generate all of them, and save them into a list <span style=\"font-family: 'courier new', courier;\">A_rows</span>. Then we test if their relaxation is quaternary by an excluded-minor check, and save the indices of the ones that survive in a list <span style=\"font-family: 'courier new', courier;\">legits[(1,n)]</span>. The others go into a list called <span style=\"font-family: 'courier new', courier;\">rejects[(1,n)]</span>. Next, we fill  a list <span style=\"font-family: 'courier new', courier;\">legits</span> with $r\\times n$ matrices, encoded as a list of indices into <span style=\"font-family: 'courier new', courier;\">A_rows</span>. For each new row, we use the matrices in <span style=\"font-family: 'courier new', courier;\">legits</span> one level below to filter which ones have no proper submatrices that were excluded. The new ones are then tested for whether their relaxation is quaternary, and moved into <span style=\"font-family: 'courier new', courier;\">legits</span> or <span style=\"font-family: 'courier new', courier;\">rejects</span> accordingly. To speed things up, we assume the rows of our matrices are sorted in ascending order with respect to the aforementioned indices.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_rows = {0: []}\n",
    "legits = {(0,0): [tuple([])], (0,1): [tuple([])]}\n",
    "rejects = {}\n",
    "GF4elts = [GF4(0), GF4(1), a, b]\n",
    "\n",
    "def make_valid_rows(n):\n",
    "    A_rows[n] = []\n",
    "    legits[(1,n)] = []\n",
    "    rejects[(1,n)] = []\n",
    "    \n",
    "    for i in range(4^n):\n",
    "        k = i\n",
    "        v = [GF4elts[0]]*n  # row vector to be filled\n",
    "        for r in range(n):\n",
    "            v[r] = GF4elts[mod(k,4)]\n",
    "            k = k // 4\n",
    "        A_rows[n].append(tuple(v))\n",
    "        if is_relaxation_quaternary(Matrix(GF4, 1, n , v)):\n",
    "            legits[(1,n)].append(tuple([len(A_rows[n])-1]))\n",
    "        else:\n",
    "            rejects[(1,n)].append(tuple([len(A_rows[n])-1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rowlist_to_matrix(L, n):\n",
    "    A = Matrix(GF4, len(L), n)\n",
    "    for r in range(len(L)):\n",
    "        for c in range(n):\n",
    "            A[r,c] = A_rows[n][L[r]][c]\n",
    "    return A\n",
    "    \n",
    "def matrix_to_rowlist(A):\n",
    "    L = []\n",
    "    n = A.ncols()\n",
    "    for r in A.rows():\n",
    "        v = tuple(r)\n",
    "        L.append(A_rows[n].index(v))\n",
    "    return tuple(sorted(L))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def contains_reject(A):\n",
    "    r = A.nrows()\n",
    "    c = A.ncols()\n",
    "    for ci in range(1,c):\n",
    "        for S in Subsets(range(c),ci):\n",
    "            if r <= ci:\n",
    "                Ap = A[:,list(S)]\n",
    "                rj = r\n",
    "                cj = ci\n",
    "            else:\n",
    "                Ap = A[:,list(S)].transpose()\n",
    "                rj = ci\n",
    "                cj = r\n",
    "            if matrix_to_rowlist(Ap) in rejects[(rj,cj)]:\n",
    "                return True\n",
    "    return False\n",
    "\n",
    "def add_row(r,n):\n",
    "    \"\"\"\n",
    "    Assuming A_rows[n], legits[(r-1,n)], and rejects[(r-1,n)] are\n",
    "    complete, generate legits[(r,n)] and rejects[(r,n)].\n",
    "    \"\"\"\n",
    "    legits[(r,n)] = []\n",
    "    rejects[(r,n)] = []\n",
    "    for A1 in legits[(r-1,n)]:\n",
    "        for v in legits[(1,n)]:\n",
    "            if v[0] >= A1[-1]:  # row vectors are ordered.\n",
    "                # check if all submatrices, obtained by removing a\n",
    "                # row, occur as valid.\n",
    "                contains_smaller_reject = False\n",
    "                for i in range(r-1):\n",
    "                    if (A1[0:i]+A1[i+1:r-1]+v) not in legits[(r-1,n)]:\n",
    "                        contains_smaller_reject = True\n",
    "                        break\n",
    "                if not contains_smaller_reject and not contains_reject(rowlist_to_matrix(A1 + v, n)):\n",
    "                    if is_relaxation_quaternary(rowlist_to_matrix(A1 + v, n)):\n",
    "                        legits[(r,n)].append(A1+v)\n",
    "                    else:\n",
    "                        rejects[(r,n)].append(A1+v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{(0, 1): [()], (0, 0): [()], (1, 1): [(0,), (1,), (2,), (3,)]}\n",
      "{(1, 1): []}\n"
     ]
    }
   ],
   "source": [
    "make_valid_rows(1)\n",
    "print legits\n",
    "print rejects"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "33\n"
     ]
    }
   ],
   "source": [
    "make_valid_rows(2)\n",
    "add_row(2,2)\n",
    "print len(rejects[(2,2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "117\n",
      "99\n"
     ]
    }
   ],
   "source": [
    "make_valid_rows(3)\n",
    "add_row(2,3)\n",
    "print len(rejects[(2,3)])\n",
    "add_row(3,3)\n",
    "print len(rejects[(3,3)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "make_valid_rows(4)\n",
    "add_row(2,4)\n",
    "print len(rejects[(2,4)])\n",
    "add_row(3,4)\n",
    "print len(rejects[(3,4)])\n",
    "add_row(4,4)\n",
    "print len(rejects[(4,4)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "save(A_rows, \"A_rows.sobj\")\n",
    "save(legits, \"legits.sobj\")\n",
    "save(rejects, \"rejects.sobj\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_rows = load(\"A_rows.sobj\")\n",
    "legits = load(\"legits.sobj\")\n",
    "rejects = load(\"rejects.sobj\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>We condense the information gained as follows. Each forbidden submatrix gives rise to several entries in our <span style=\"font-family: 'courier new', courier;\">rejects</span> list through column permutations, scaling the entire matrix by a nonzero constant, and through applying a field automorphism followed by zero or more of the above. The encoding of the matrices as a list of indices into <span style=\"font-family: 'courier new', courier;\">A_rows</span> gives a natural ordering. We determine and print the lexicographically least of each equivalence class.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Abar(A):\n",
    "    \"\"\"\n",
    "    Applies the nontrivial GF(4)-automorphism to each entry of\n",
    "    matrix A.\n",
    "    \"\"\"\n",
    "    B = copy(A)\n",
    "    for i in range(B.nrows()):\n",
    "        for j in range(B.ncols()):\n",
    "            B[i,j] = B[i,j]^2\n",
    "    return B\n",
    "\n",
    "def canonical_rep_matrix(L, n):\n",
    "    \"\"\"\n",
    "    INPUT:\n",
    "        \n",
    "    - L -- a matrix A, represented as a tuple of row indices\n",
    "    - n -- the number of columns in A\n",
    "    \n",
    "    OUTPUT:\n",
    "        \n",
    "    - B -- a matrix, represented as a tuple of row indices, equivalent\n",
    "      to A under the operations described above, and with minimum\n",
    "      vector of indices.\n",
    "    \"\"\"\n",
    "    Am = rowlist_to_matrix(L,n)\n",
    "    Bm = Abar(Am)\n",
    "    starters = [Am, a*Am, b*Am, Bm, a*Bm, b*Bm]\n",
    "    candidates = []\n",
    "    for T in starters:\n",
    "        for P in Permutations(range(n)):\n",
    "            candidates.append(matrix_to_rowlist(T[:,list(P)]))\n",
    "    return min(candidates)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[    0     w]\n",
      "[    1 w + 1]\n",
      "(8, 13)\n"
     ]
    }
   ],
   "source": [
    "A = Matrix(GF4, 2,2, [0,a,1,a+1])\n",
    "print A\n",
    "L = matrix_to_rowlist(A)\n",
    "print L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, 11)\n",
      "[    1     0]\n",
      "[w + 1     w]\n"
     ]
    }
   ],
   "source": [
    "K = canonical_rep_matrix(L,2)\n",
    "print K\n",
    "print rowlist_to_matrix(K,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rejects_minimal = {}\n",
    "rejects_dropped = {}\n",
    "for T in [(2,2),(1,3),(2,3),(3,3)]:\n",
    "    rejects_minimal[T] = []\n",
    "    rejects_dropped[T] = []\n",
    "    for L in rejects[T]:\n",
    "        K = canonical_rep_matrix(L, T[1])\n",
    "        if L == K:\n",
    "            rejects_minimal[T].append(L)\n",
    "        else:\n",
    "            rejects_dropped[T].append(K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Statistics for size  (2, 2)\n",
      "33  should be equal to  5 + 28\n",
      "[1 0]\n",
      "[w 1]\n",
      " \n",
      "[    1     1]\n",
      "[w + 1     w]\n",
      " \n",
      "[    w     1]\n",
      "[w + 1     1]\n",
      " \n",
      "[w 1]\n",
      "[1 w]\n",
      " \n",
      "[    w     1]\n",
      "[w + 1     w]\n",
      " \n",
      "Statistics for size  (1, 3)\n",
      "6  should be equal to  1 + 5\n",
      "[w + 1     w     1]\n",
      " \n",
      "Statistics for size  (2, 3)\n",
      "117  should be equal to  6 + 111\n",
      "[    1     0     0]\n",
      "[    0 w + 1     w]\n",
      " \n",
      "[1 1 0]\n",
      "[1 0 1]\n",
      " \n",
      "[1 1 0]\n",
      "[1 0 w]\n",
      " \n",
      "[1 1 0]\n",
      "[w 0 w]\n",
      " \n",
      "[w 1 0]\n",
      "[w 0 1]\n",
      " \n",
      "[    w     1     0]\n",
      "[    w     0 w + 1]\n",
      " \n",
      "Statistics for size  (3, 3)\n",
      "99  should be equal to  5 + 94\n",
      "[1 0 0]\n",
      "[0 1 0]\n",
      "[0 0 1]\n",
      " \n",
      "[1 0 0]\n",
      "[0 1 0]\n",
      "[0 0 w]\n",
      " \n",
      "[    1     0     0]\n",
      "[    0     w     0]\n",
      "[    0     0 w + 1]\n",
      " \n",
      "[1 0 0]\n",
      "[w w 0]\n",
      "[1 w 1]\n",
      " \n",
      "[    1     1     0]\n",
      "[w + 1     0     w]\n",
      "[w + 1     1 w + 1]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for T in [(2,2), (1,3), (2,3), (3,3)]:\n",
    "    print \"Statistics for size \", T\n",
    "    print len(rejects[T]), \" should be equal to \", len(rejects_minimal[T]), \"+\", len(rejects_dropped[T])\n",
    "    for L in rejects_dropped[T]:\n",
    "        if not L in rejects_minimal[T]:\n",
    "            # This should never happen\n",
    "            print \"The following canonical representative is absent from our list: \", L\n",
    "    for L in rejects_minimal[T]:\n",
    "        print rowlist_to_matrix(L, T[1])\n",
    "        print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This concludes the proof of Theorem 2."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Part II. Structure.\n",
    "\n",
    "We study the quaternary, $\\{U_{2,5},U_{3,5}\\}$-fragile matroids with no minor isomorphic to a matroid in $\\{P_8^-, F_7^{=}, (F_7^=)^*\\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Quaternary matroid of rank 2 on 5 elements"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A = Matrix(GF4, [[1,1,1],[1,a,b]])\n",
    "U25 = Matroid(reduced_matrix=A)\n",
    "U25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def has_U25_or_U35(M):\n",
    "    d = 1\n",
    "    while d > 0:\n",
    "        N = M.simplify().cosimplify()\n",
    "        d = len(M) - len(N)\n",
    "        M = N\n",
    "    if M.full_corank() == 2:\n",
    "        return len(M) >= 5\n",
    "    return M.has_line_minor(5)\n",
    "\n",
    "def is_fragile(M):\n",
    "    # NOTE: does not check whether M has a U25- or U35-minor\n",
    "    for e in M.groundset():\n",
    "        if has_U25_or_U35(M \\ e) and has_U25_or_U35(M / e):\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[{'b', 'c', 'f', 'g'}]\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "# P8m is a circuit-hyperplane relaxation of P8, obtained by relaxing\n",
    "# the top or bottom plane of the twisted cube.\n",
    "P8m1 = matroids.named_matroids.P8()\n",
    "P8m = Matroid(groundset='abcdefgh', field=GF4,\n",
    "              reduced_matrix=[[b,1,1,0],\n",
    "                              [1,1,0,1],\n",
    "                              [1,0,b,1],\n",
    "                              [0,1,a,a]])\n",
    "setprint([B for B in P8m.bases() if not B in P8m1.bases()])\n",
    "setprint([B for B in P8m1.bases() if not B in P8m.bases()])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 16 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# F7mm is obtained from F7 by relaxing two lines.\n",
    "F7mm = Matroid(groundset='abcdefg', field=GF4,\n",
    "               reduced_matrix=[[1,1,0,1],\n",
    "                               [1,0,1,1],\n",
    "                               [0,a,1,1]])\n",
    "F7mm.show()\n",
    "F7mmd = F7mm.dual()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h2>Generation of the 3-connected matroids in the class with at most 9 elements</h2>\n",
    "<p>We will generate the $\\{U_{2,5}, U_{3,5}\\}$-fragile, $\\text{GF}(4)$-representable, 3-connected matroids with at most 9 elements. By the Splitter Theorem, then, we can generate all these matroids by repeatedly extending or coextending by a single element. The following method does this.</p>\n",
    "<p>We assume that the elements are labeled $\\{0, 1, \\dots, n-1\\}$, and will use $n$ for the label of the new element.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plus1(X):\n",
    "    res = []\n",
    "    for M in X:\n",
    "        res.extend(M.linear_extensions(element=len(M), simple=True))\n",
    "        res.extend(M.linear_coextensions(element=len(M),\n",
    "                         cosimple=True))\n",
    "    res = [M for M in res if not any(M.has_minor(N) for N in [P8m, F7mm, F7mmd]) and is_fragile(M)]\n",
    "    res = get_nonisomorphic_matroids(res)\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of 5-element matroids:  2\n",
      "Number of 6-element matroids:  1\n",
      "Number of 7-element matroids:  4\n",
      "Number of 8-element matroids:  8\n",
      "Number of 9-element matroids:  20\n",
      "CPU times: user 5.4 s, sys: 135 ms, total: 5.54 s\n",
      "Wall time: 5.44 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "cat = {}\n",
    "cat[5] = [U25, U25.dual()]\n",
    "print \"Number of 5-element matroids: \", len(cat[5])\n",
    "cat[6] = plus1(cat[5])\n",
    "print \"Number of 6-element matroids: \", len(cat[6])\n",
    "cat[7] = plus1(cat[6])\n",
    "print \"Number of 7-element matroids: \", len(cat[7])\n",
    "cat[8] = plus1(cat[7])\n",
    "print \"Number of 8-element matroids: \", len(cat[8])\n",
    "cat[9] = plus1(cat[8])\n",
    "print \"Number of 9-element matroids: \", len(cat[9])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>Note that different runs of this generation code are not guaranteed to produce the matroids in the same order (though the sets will always be the same). In order to make the code below reproducible, we sort the lists. Through experimentation, we learned that the tuple $(r, b, c, d)$, where $r$ is the rank, $b$ is the number of bases, $c$ is the number of circuits, and $d$ is the number of cocircuits, uniquely identifies each matroid in our class up to nine elements.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(M):\n",
    "    return (M.rank(), M.bases_count(),\n",
    "            len(M.circuits()), len(M.cocircuits()))\n",
    "\n",
    "for i in cat:\n",
    "    cat[i] = sorted(cat[i], key=f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>We go through the matroids generated, printing the circuit closures for easy cross referencing to the figures from [1].</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[    1     1     1]\n",
       "[    1     w w + 1]"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cat[5][0].representation(reduced=True,B=[0,1],labels=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4}, {2, 3, 4}}, 3: {{0, 1, 2, 3, 4, 5}}}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprint(cat[6][0].circuit_closures())\n",
    "cat[6][0].is_isomorphic(matroids.named_matroids.Q6())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4}, {0, 3, 6}, {2, 3, 4}, {2, 5, 6}}, 3: {{0, 1, 2, 3, 4, 5, 6}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# M7,1\n",
    "setprint(cat[7][1].circuit_closures())\n",
    "print cat[7][3].dual().is_isomorphic(cat[7][1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4, 6}, {3, 5, 6}, {2, 3, 4}}, 3: {{0, 1, 2, 3, 4, 5, 6}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# M7,0\n",
    "setprint(cat[7][0].circuit_closures())\n",
    "print cat[7][2].dual().is_isomorphic(cat[7][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{1, 2, 7}, {0, 1, 4, 6}, {2, 3, 4}, {3, 5, 6, 7}}, 3: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# Y8\n",
    "setprint(cat[8][0].circuit_closures())\n",
    "print cat[8][7].dual().is_isomorphic(cat[8][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4}, {3, 5, 6}, {2, 3, 4}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 2, 3, 4}, {0, 1, 4, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "setprint(cat[8][1].circuit_closures())\n",
    "print cat[8][1].dual().is_isomorphic(cat[8][1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4, 6}}, 3: {{0, 2, 3, 5}, {2, 3, 4, 7}, {3, 5, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "# X8\n",
    "setprint(cat[8][2].circuit_closures())\n",
    "print cat[8][2].dual().is_isomorphic(cat[8][2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 4, 6}, {3, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 3, 4, 5, 6}, {0, 1, 4, 6, 7}, {2, 3, 4, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n",
      "{2: {{0, 1, 4}, {2, 3, 4}, {2, 5, 6}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 2, 3, 4}, {0, 3, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n"
     ]
    }
   ],
   "source": [
    "setprint(cat[8][3].circuit_closures())\n",
    "print cat[8][3].dual().is_isomorphic(cat[8][4])\n",
    "setprint(cat[8][4].circuit_closures())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4}, {3, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 4, 6, 7}, {2, 3, 4, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "setprint(cat[8][5].circuit_closures())\n",
    "print cat[8][5].dual().is_isomorphic(cat[8][5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{2: {{0, 1, 4}, {2, 3, 4}}, 3: {{1, 2, 5, 6}, {0, 1, 2, 3, 4}, {0, 1, 4, 6, 7}, {3, 5, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "setprint(cat[8][6].circuit_closures())\n",
    "print cat[8][6].dual().is_isomorphic(cat[8][6])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "X8 = cat[8][2]\n",
    "Y8 = cat[8][0]\n",
    "Y8d = cat[8][7]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n",
      "True\n"
     ]
    }
   ],
   "source": [
    "print cat[9][0].is_isomorphic(cat[9][10].dual())\n",
    "print cat[9][1].is_isomorphic(cat[9][11].dual())\n",
    "print cat[9][2].is_isomorphic(cat[9][12].dual())\n",
    "print cat[9][3].is_isomorphic(cat[9][13].dual())\n",
    "print cat[9][4].is_isomorphic(cat[9][14].dual())\n",
    "print cat[9][5].is_isomorphic(cat[9][15].dual())\n",
    "print cat[9][6].is_isomorphic(cat[9][16].dual())\n",
    "print cat[9][7].is_isomorphic(cat[9][17].dual())\n",
    "print cat[9][8].is_isomorphic(cat[9][18].dual())\n",
    "print cat[9][9].is_isomorphic(cat[9][19].dual())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M_9, 0\n",
      "{2: {{0, 1, 4, 8}, {3, 5, 6}, {2, 3, 4}, {6, 7, 8}}, 3: {{2, 3, 4, 5, 6}, {3, 5, 6, 7, 8}, {0, 1, 2, 3, 4, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 1\n",
      "{2: {{2, 3, 8}, {0, 4, 6}, {1, 6, 8}, {3, 5, 6}, {4, 7, 8}}, 3: {{2, 3, 4, 7, 8}, {1, 2, 3, 5, 6, 8}, {0, 3, 4, 5, 6}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 2\n",
      "{2: {{0, 1, 4}, {1, 6, 8}, {3, 5, 6}, {2, 3, 8}, {4, 7, 8}}, 3: {{2, 3, 4, 7, 8}, {1, 2, 3, 5, 6, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 3\n",
      "{2: {{1, 2, 7}, {0, 1, 4, 6}, {3, 5, 6}}, 3: {{0, 1, 2, 4, 6, 7}, {3, 5, 6, 7, 8}, {0, 1, 3, 4, 5, 6}, {2, 3, 4, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 4\n",
      "{2: {{0, 1, 4, 6}, {2, 3, 4}, {3, 5, 7}}, 3: {{1, 2, 7, 8}, {2, 3, 4, 5, 7}, {0, 1, 2, 3, 4, 6}, {3, 5, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 5\n",
      "{2: {{0, 1, 4}, {1, 7, 8}, {3, 5, 6}, {2, 3, 4}, {0, 6, 8}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 2, 3, 4}, {0, 1, 4, 6, 7, 8}, {0, 3, 5, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 6\n",
      "{2: {{1, 2, 7}, {2, 3, 4}, {3, 5, 7}, {0, 1, 6}}, 3: {{0, 1, 2, 6, 7}, {1, 2, 3, 4, 5, 7}, {0, 1, 4, 6, 8}, {3, 5, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 7\n",
      "{2: {{0, 1, 4}, {3, 5, 8}, {2, 3, 4}, {6, 7, 8}}, 3: {{1, 2, 5, 6}, {3, 5, 6, 7, 8}, {0, 1, 2, 3, 4}, {0, 1, 4, 6, 7, 8}, {2, 3, 4, 5, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 8\n",
      "{2: {{0, 1, 4}, {3, 7, 8}, {2, 3, 4}, {0, 6, 8}, {2, 5, 6}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 2, 3, 4}, {0, 2, 5, 6, 8}, {2, 3, 4, 7, 8}, {0, 1, 4, 6, 8}, {0, 3, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n",
      "M_9, 9\n",
      "{2: {{0, 1, 4}, {5, 6, 8}, {3, 7, 8}, {2, 3, 4}}, 3: {{2, 3, 4, 7, 8}, {3, 5, 6, 7, 8}, {0, 1, 2, 3, 4}, {1, 2, 5, 6, 8}, {0, 1, 4, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n"
     ]
    }
   ],
   "source": [
    "for i in range(10):\n",
    "    print \"M_9,\", i\n",
    "    setprint(cat[9][i].circuit_closures())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>Our computation, at first, applies to the matroids with no minor in $\\{X_8, Y_8, Y_8^*\\}$, as well as no minor in $\\{F_7^=, (F_7^=)^*, P_8^-\\}$. That rules out the following:</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3, 4, 6]"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[i for i in range(10) if cat[9][i].has_minor(X8) or\n",
    "                         cat[9][i].has_minor(Y8) or\n",
    "                         cat[9][i].has_minor(Y8d)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "excluded_minors = [P8m, F7mm, F7mmd, X8, Y8, Y8d]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>From now, let $\\mathcal{M}$ be the class of $\\{U_{2,5},U_{3,5}\\}$-fragile quaternary matroids with no minor in $\\{X_8, Y_8, Y_8^*, F_7^=, (F_7^=)^*, P_8^-\\}$.</p>\n",
    "<p><strong>Lemma 1. </strong><em>The matroid $M_{9,9}$ is a splitter for $\\mathcal{M}$.</em></p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[]\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "print [M for M in cat[9][9].linear_extensions(simple=True)\n",
    "       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "print [M for M in cat[9][9].linear_coextensions(cosimple=True)\n",
    "       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_fans(M):\n",
    "    print \"Triangles: \"\n",
    "    setprint([C for C in M.circuits() if len(C) == 3])\n",
    "    print \"Triads: \"\n",
    "    setprint([C for C in M.cocircuits() if len(C) == 3])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>Consider the following set of three disjoint triads of $M_{9,18}$: $\\mathcal{F} = \\{(2,3,5), (7,4,0), (1,6,8)\\}$, where the ordering of the elements was chosen so the deletable element is in the center. We will show:</p>\n",
    "<p><strong>Lemma 2. </strong><em>Every 3-connected matroid in $\\mathcal{M}$ with a minor isomorphic to $M_{9,18}$ is a fan-extension of $M_{9,18}$ with respect to $\\mathcal{F}$.</em></p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Triangles: \n",
      "[]\n",
      "Triads: \n",
      "[{0, 5, 8}, {1, 6, 8}, {2, 3, 5}, {1, 2, 7}, {0, 4, 7}]\n",
      "Deletable elements: \n",
      "[3, 4, 6]\n"
     ]
    }
   ],
   "source": [
    "M18 = cat[9][18]\n",
    "print_fans(M18)\n",
    "print \"Deletable elements: \"\n",
    "setprint([e for e in M18.groundset() if (M18 \\ e).has_minor(U25)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n"
     ]
    }
   ],
   "source": [
    "exList = [M for M in M18.linear_extensions(9, simple=True)\n",
    "          if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "exList.extend([M for M in M18.linear_coextensions(9, cosimple=True)\n",
    "               if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{4, 7, 9}, {1, 6, 9}, {2, 3, 9}]\n",
      "Triads: \n",
      "[{0, 4, 7}, {2, 3, 5}, {1, 6, 8}, {0, 5, 8}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{6, 8, 9}, {3, 5, 9}, {0, 4, 9}]\n",
      "Triads: \n",
      "[{1, 2, 7}, {0, 4, 7}, {2, 3, 5}, {1, 6, 8}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in exList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8\n"
     ]
    }
   ],
   "source": [
    "doubleList = []\n",
    "for N in exList:\n",
    "    doubleList.extend([M for M in N.linear_extensions(10, \n",
    "                            simple=True) \n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "    doubleList.extend([M for M in N.linear_coextensions(10, \n",
    "                          cosimple=True) \n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(doubleList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{4, 7, 9}, {1, 6, 9}, {2, 3, 9}, {6, 8, 10}, {3, 5, 10}, {0, 4, 10}]\n",
      "Triads: \n",
      "[{1, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{4, 7, 9}]\n",
      "Triads: \n",
      "[{7, 9, 10}, {1, 2, 10}, {0, 5, 8}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{2, 3, 9}]\n",
      "Triads: \n",
      "[{2, 9, 10}, {1, 7, 10}, {0, 5, 8}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{1, 6, 9}]\n",
      "Triads: \n",
      "[{1, 9, 10}, {2, 7, 10}, {0, 5, 8}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{6, 8, 9}, {3, 5, 9}, {0, 4, 9}, {4, 7, 10}, {1, 6, 10}, {2, 3, 10}]\n",
      "Triads: \n",
      "[{1, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{0, 4, 9}]\n",
      "Triads: \n",
      "[{0, 9, 10}, {5, 8, 10}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}, {1, 2, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{6, 8, 9}]\n",
      "Triads: \n",
      "[{8, 9, 10}, {0, 5, 10}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}, {1, 2, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 9}]\n",
      "Triads: \n",
      "[{5, 9, 10}, {0, 8, 10}, {1, 6, 8}, {2, 3, 5}, {0, 4, 7}, {1, 2, 7}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in doubleList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>All are fan-extensions, which concludes the proof of the lemma.</p>\n",
    "<p><strong>Lemma 3. </strong><em>Every 3-connected matroid in $\\mathcal{M}$ with an $M_{9,7}$-minor but no minor in $\\{X_8, Y_8, Y_8^*\\}$ is a fan-extension of $M_{9,7}$ with respect to $\\mathcal{F} = \\{ (4,2,3,5,8)\\}$.</em></p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Triangles: \n",
      "[{0, 1, 4}, {2, 3, 4}, {6, 7, 8}, {3, 5, 8}]\n",
      "Triads: \n",
      "[{2, 3, 5}]\n"
     ]
    }
   ],
   "source": [
    "M7 = cat[9][7]\n",
    "print_fans(M7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n"
     ]
    }
   ],
   "source": [
    "exList = [M for M in M7.linear_extensions(9, simple=True) \n",
    "          if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "exList.extend([M for M in M7.linear_coextensions(9, cosimple=True)\n",
    "               if is_fragile(M) and  not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {6, 7, 8}, {3, 5, 8}]\n",
      "Triads: \n",
      "[{0, 1, 9}, {2, 4, 9}, {2, 3, 5}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {0, 1, 4}, {3, 5, 8}]\n",
      "Triads: \n",
      "[{5, 8, 9}, {6, 7, 9}, {2, 3, 5}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in exList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4\n"
     ]
    }
   ],
   "source": [
    "doubleList = []\n",
    "for N in exList:\n",
    "    doubleList.extend([M for M in N.linear_extensions(10,\n",
    "                            simple=True) \n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "    doubleList.extend([M for M in N.linear_coextensions(10, \n",
    "                          cosimple=True)\n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(doubleList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {6, 7, 8}, {3, 5, 8}, {4, 9, 10}, {0, 1, 10}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {2, 4, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{2, 3, 4}, {3, 5, 8}]\n",
      "Triads: \n",
      "[{6, 7, 10}, {5, 8, 10}, {2, 3, 5}, {2, 4, 9}, {0, 1, 9}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {0, 1, 4}, {3, 5, 8}, {8, 9, 10}, {6, 7, 10}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {5, 8, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{2, 3, 4}, {3, 5, 8}]\n",
      "Triads: \n",
      "[{2, 4, 10}, {0, 1, 10}, {2, 3, 5}, {6, 7, 9}, {5, 8, 9}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in doubleList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>All are fan-extensions, which concludes the proof of the lemma.</p>\n",
    "<p><strong>Lemma 4. </strong><em>Every 3-connected matroid in $\\mathcal{M}$ with an $M_{9,15}$-minor but no $M_{9,8}$- or $M_{9,18}$-minor is a fan-extension of $M_{9,15}$ with respect to $\\mathcal{F} = \\{(7,4,0,6,8),(2,3,5)\\}$.</em></p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Triangles: \n",
      "[{0, 4, 6}]\n",
      "Triads: \n",
      "[{1, 5, 8}, {0, 6, 8}, {2, 3, 5}, {1, 2, 7}, {0, 4, 7}]\n"
     ]
    }
   ],
   "source": [
    "M15 = cat[9][15]\n",
    "print_fans(M15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n"
     ]
    }
   ],
   "source": [
    "M18d = M18.dual()\n",
    "exList = [M for M in M15.linear_extensions(9, simple=True)\n",
    "          if is_fragile(M) and not M.has_minor(M18)\n",
    "                           and not M.has_minor(M18d)\n",
    "                           and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "exList.extend([M for M in M15.linear_coextensions(9, cosimple=True)\n",
    "               if is_fragile(M) and not M.has_minor(M18)\n",
    "                                and not M.has_minor(M18d)\n",
    "                                and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{0, 4, 6}, {6, 8, 9}, {3, 5, 9}]\n",
      "Triads: \n",
      "[{1, 2, 7}, {0, 4, 7}, {2, 3, 5}, {0, 6, 8}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{0, 4, 6}, {4, 7, 9}, {2, 3, 9}]\n",
      "Triads: \n",
      "[{0, 4, 7}, {2, 3, 5}, {0, 6, 8}, {1, 5, 8}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in exList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6\n"
     ]
    }
   ],
   "source": [
    "doubleList = []\n",
    "for N in exList:\n",
    "    doubleList.extend([M for M in N.linear_extensions(10, \n",
    "                             simple=True)\n",
    "                       if is_fragile(M) and not M.has_minor(M18)\n",
    "                                        and not M.has_minor(M18d)\n",
    "                                        and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "    doubleList.extend([M for M in N.linear_coextensions(10,\n",
    "                           cosimple=True)\n",
    "                       if is_fragile(M) and not M.has_minor(M18)\n",
    "                                        and not M.has_minor(M18d)\n",
    "                                        and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(doubleList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{0, 4, 6}, {6, 8, 9}, {3, 5, 9}, {1, 9, 10}, {4, 7, 10}, {2, 3, 10}]\n",
      "Triads: \n",
      "[{0, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{0, 4, 6}, {6, 8, 9}]\n",
      "Triads: \n",
      "[{8, 9, 10}, {1, 5, 10}, {0, 6, 8}, {2, 3, 5}, {0, 4, 7}, {1, 2, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{0, 4, 6}, {3, 5, 9}]\n",
      "Triads: \n",
      "[{5, 9, 10}, {1, 8, 10}, {0, 6, 8}, {2, 3, 5}, {0, 4, 7}, {1, 2, 7}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{0, 4, 6}, {4, 7, 9}, {2, 3, 9}, {1, 9, 10}, {6, 8, 10}, {3, 5, 10}]\n",
      "Triads: \n",
      "[{0, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{0, 4, 6}, {4, 7, 9}]\n",
      "Triads: \n",
      "[{7, 9, 10}, {1, 2, 10}, {1, 5, 8}, {0, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{0, 4, 6}, {2, 3, 9}]\n",
      "Triads: \n",
      "[{2, 9, 10}, {1, 7, 10}, {1, 5, 8}, {0, 6, 8}, {2, 3, 5}, {0, 4, 7}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in doubleList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>These are all fan-extensions, which concludes the proof of the lemma.</p>\n",
    "<p><strong>Lemma 5. </strong><em>Every 3-connected matroid in $M$ with an $M_{9,2}$-minor is a fan-extension of $M_{9,2}$ with respect to $\\mathcal{F} = \\{(1,0,4,7),(6,5,3,2)\\}$.</em></p>\n",
    "<p>Note that element 8 can be added to either fan.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {4, 7, 8}, {1, 6, 8}, {2, 3, 8}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {0, 4, 7}]\n"
     ]
    }
   ],
   "source": [
    "M2 = cat[9][2]\n",
    "print_fans(M2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3\n"
     ]
    }
   ],
   "source": [
    "exList = [M for M in M2.linear_extensions(9, simple=True)\n",
    "          if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "exList.extend([M for M in M2.linear_coextensions(9, cosimple=True)\n",
    "               if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {4, 7, 8}, {2, 3, 8}]\n",
      "Triads: \n",
      "[{5, 6, 9}, {0, 1, 9}, {0, 4, 7}, {2, 3, 5}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {4, 7, 8}]\n",
      "Triads: \n",
      "[{7, 8, 9}, {0, 4, 7}, {2, 3, 5}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {2, 3, 8}]\n",
      "Triads: \n",
      "[{2, 8, 9}, {0, 4, 7}, {2, 3, 5}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in exList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8\n"
     ]
    }
   ],
   "source": [
    "doubleList = []\n",
    "for N in exList:\n",
    "    doubleList.extend([M for M in N.linear_extensions(10,\n",
    "                             simple=True)\n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "    doubleList.extend([M for M in N.linear_coextensions(10,\n",
    "                           cosimple=True)\n",
    "                       if is_fragile(M) and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(doubleList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {4, 7, 8}, {2, 3, 8}, {1, 9, 10}, {6, 8, 10}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {0, 4, 7}, {0, 1, 9}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {4, 7, 8}, {2, 3, 8}, {6, 9, 10}, {1, 8, 10}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {0, 4, 7}, {5, 6, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {2, 3, 8}]\n",
      "Triads: \n",
      "[{7, 9, 10}, {2, 8, 10}, {2, 3, 5}, {0, 4, 7}, {0, 1, 9}, {5, 6, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {4, 7, 8}]\n",
      "Triads: \n",
      "[{2, 9, 10}, {7, 8, 10}, {2, 3, 5}, {0, 4, 7}, {0, 1, 9}, {5, 6, 9}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {4, 7, 8}, {8, 9, 10}, {2, 3, 10}, {1, 6, 10}]\n",
      "Triads: \n",
      "[{0, 4, 7}, {2, 3, 5}, {7, 8, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {4, 7, 8}]\n",
      "Triads: \n",
      "[{2, 9, 10}, {0, 1, 10}, {5, 6, 10}, {2, 3, 5}, {0, 4, 7}, {7, 8, 9}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{0, 1, 4}, {3, 5, 6}, {2, 3, 8}, {8, 9, 10}, {4, 7, 10}, {1, 6, 10}]\n",
      "Triads: \n",
      "[{0, 4, 7}, {2, 3, 5}, {2, 8, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {0, 1, 4}, {2, 3, 8}]\n",
      "Triads: \n",
      "[{7, 9, 10}, {0, 1, 10}, {5, 6, 10}, {2, 3, 5}, {0, 4, 7}, {2, 8, 9}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in doubleList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>These are all fan-extensions of $M_{9,2}$, which completes the proof.</p>\n",
    "<p><strong>Lemma 6. </strong><em>Every 3-connected matroid in $\\mathcal{M}$ with a proper $M_{9,1}$-minor must have an $M_{9,15}$- or $M_{9,18}$-minor.</em></p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    }
   ],
   "source": [
    "M1 = cat[9][1]\n",
    "exList = [M for M in M1.linear_extensions(9, simple=True) \n",
    "          if is_fragile(M) and not M.has_minor(M15)\n",
    "                           and not M.has_minor(M18)\n",
    "                           and not any(M.has_minor(N) for N in excluded_minors)]\n",
    "exList.extend([M for M in M1.linear_coextensions(9, cosimple=True) \n",
    "               if is_fragile(M) and not M.has_minor(M15)\n",
    "                                and not M.has_minor(M18)\n",
    "                                and not any(M.has_minor(N) for N in excluded_minors)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>Hence all matroids arising from $M_{9,1}$ have already been considered.</p>\n",
    "<p><strong>Lemma 7. </strong><em>Every 3-connected matroid in $\\mathcal{M}$ with an $M_{9,0}$-minor but no $M_{8,5}$-, $M_{9,15}$-, $M_{9,7}$-minor is a fan-extension of $M_{9,0}$ with respect to $\\mathcal{F} = \\{(4,2,3,5,6,7,8)\\}$.</em></p>\n",
    "<p>We can exclude $M_{8,5}$ because all of its extensions and coextensions have already been dealt with:</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 4, 6, 9, 12, 14, 16, 19]"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[i for i in range(20) if cat[9][i].has_minor(cat[8][5])]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>Now we verify the conditions of the Fan Lemma:</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Triangles: \n",
      "[{0, 1, 4}, {2, 3, 4}, {3, 5, 6}, {6, 7, 8}, {0, 1, 8}, {0, 4, 8}, {1, 4, 8}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {5, 6, 7}]\n"
     ]
    }
   ],
   "source": [
    "M0 = cat[9][0]\n",
    "print_fans(M0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = excluded_minors + [cat[8][5], cat[9][5], cat[9][15], cat[9][7], cat[9][17]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n"
     ]
    }
   ],
   "source": [
    "exList = [M for M in M0.linear_extensions(9, simple=True)\n",
    "          if is_fragile(M) and not any(M.has_minor(N) for N in S)]\n",
    "exList.extend([M for M in M0.linear_coextensions(9, cosimple=True) \n",
    "               if is_fragile(M) and not any(M.has_minor(N) \n",
    "                                                        for N in S)])\n",
    "print len(exList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{3, 5, 6}, {2, 3, 4}, {0, 1, 4}, {6, 7, 8}]\n",
      "Triads: \n",
      "[{7, 8, 9}, {0, 1, 9}, {5, 6, 7}, {2, 3, 5}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {3, 5, 6}, {6, 7, 8}, {0, 1, 8}]\n",
      "Triads: \n",
      "[{0, 1, 9}, {2, 4, 9}, {5, 6, 7}, {2, 3, 5}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in exList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4\n"
     ]
    }
   ],
   "source": [
    "doubleList = []\n",
    "for N in exList:\n",
    "    doubleList.extend([M for M in N.linear_extensions(10,\n",
    "                             simple=True) \n",
    "                       if is_fragile(M) and not any(M.has_minor(N)\n",
    "                                                        for N in S)])\n",
    "    doubleList.extend([M for M in N.linear_coextensions(10, \n",
    "                           cosimple=True) \n",
    "                       if is_fragile(M) and not any(M.has_minor(N) \n",
    "                                                        for N in S)])\n",
    "print len(doubleList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5\n",
      "Triangles: \n",
      "[{3, 5, 6}, {2, 3, 4}, {0, 1, 4}, {6, 7, 8}, {8, 9, 10}, {0, 4, 10}, {1, 4, 10}, {0, 1, 10}]\n",
      "Triads: \n",
      "[{5, 6, 7}, {2, 3, 5}, {7, 8, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {2, 3, 4}, {6, 7, 8}]\n",
      "Triads: \n",
      "[{0, 9, 10}, {1, 9, 10}, {2, 4, 10}, {0, 1, 10}, {2, 3, 5}, {5, 6, 7}, {0, 1, 9}, {7, 8, 9}]\n",
      " \n",
      "5\n",
      "Triangles: \n",
      "[{2, 3, 4}, {3, 5, 6}, {6, 7, 8}, {0, 1, 8}, {4, 9, 10}, {0, 8, 10}, {1, 8, 10}, {0, 1, 10}]\n",
      "Triads: \n",
      "[{2, 3, 5}, {5, 6, 7}, {2, 4, 9}]\n",
      " \n",
      "6\n",
      "Triangles: \n",
      "[{3, 5, 6}, {2, 3, 4}, {6, 7, 8}]\n",
      "Triads: \n",
      "[{0, 9, 10}, {1, 9, 10}, {0, 1, 10}, {7, 8, 10}, {2, 3, 5}, {5, 6, 7}, {2, 4, 9}, {0, 1, 9}]\n",
      " \n"
     ]
    }
   ],
   "source": [
    "for M in doubleList:\n",
    "    print M.rank()\n",
    "    print_fans(M)\n",
    "    print \" \""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>All of these are fan-extensions, which completes the proof of the lemma.</p>\n",
    "<h2>Path sequences</h2>\n",
    "<p>Our final step is the study of the matroids that do have an $X_8, Y_8, Y_8^*$ minor. We show they can be generated by repeated segment-cosegment exchanges on designated elements. By our main theorem, we only have to check this up to 12 elements.</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "def DY(M, segment, parallels=None):\n",
    "    # First, construct the parallel extension of M\n",
    "    if parallels is not None:\n",
    "        for e in parallels:\n",
    "            M = M.linear_extension(element=len(M), chain={e: 1})\n",
    "    \n",
    "    # Next, find a suitable representation of the segment:\n",
    "    BS = M.augment([], segment)\n",
    "    NBS = [e for e in segment if not e in BS]\n",
    "    B = M.augment(BS)\n",
    "    A, row_labels, col_labels = M.representation(reduced=True, B=B, labels=True)\n",
    "\n",
    "    # construct the Theta matroid\n",
    "    row_indices = [row_labels.index(e) for e in BS]\n",
    "    col_indices = [col_labels.index(e) for e in NBS]\n",
    "    k = len(segment)\n",
    "    D = Matrix(A.base_ring(), nrows=k, ncols=k)\n",
    "    D[0,1] = A[row_indices[1],col_indices[0]] / A[row_indices[0],col_indices[0]]\n",
    "    D[1,0] = -D[0,1]\n",
    "    for i in range(k-2):\n",
    "        D[i+2,0] = A[row_indices[0],col_indices[i]]\n",
    "        D[i+2,1] = A[row_indices[1],col_indices[i]]\n",
    "        D[0,i+2] = A[row_indices[0],col_indices[i]]\n",
    "        D[1,i+2] = A[row_indices[1],col_indices[i]]\n",
    "\n",
    "    # construct the ground set of the generalized parallel connection\n",
    "    tmpE = M.groundset_list()\n",
    "    delset = []\n",
    "    E = copy(row_labels)\n",
    "    for i in row_indices:\n",
    "        E[i] = newlabel(tmpE)\n",
    "        tmpE.append(E[i])\n",
    "        delset.append(E[i])\n",
    "    E.extend(NBS)\n",
    "    F = copy(col_labels)\n",
    "    for i in col_indices:\n",
    "        F[i] = newlabel(tmpE)\n",
    "        tmpE.append(F[i])\n",
    "        delset.append(F[i])\n",
    "    F.extend(BS)\n",
    "    E.extend(F)\n",
    "\n",
    "    # construct the new representation\n",
    "    AA = Matrix(A.base_ring(), nrows=A.nrows() + k - 2, ncols=A.ncols()+2)\n",
    "    AA.set_block(0,0,A)\n",
    "    AA[row_indices[0], A.ncols()+1] = D[0,1]\n",
    "    AA[row_indices[1], A.ncols()] = D[1,0]\n",
    "    for i in range(k-2):\n",
    "        AA[A.nrows()+i, A.ncols()] = D[i+2,0]\n",
    "        AA[A.nrows()+i, A.ncols()+1] = D[i+2,1]\n",
    "    return Matroid(groundset=E,reduced_matrix=AA).delete(delset)\n",
    "    \n",
    "def YD(M, cosegment, series=None):\n",
    "    return DY(M.dual(), segment=cosegment, parallels=series).dual()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>The segment and cosegment of $X_8$ are the following:</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "2\n"
     ]
    }
   ],
   "source": [
    "print X8.rank([0,1,4,6])\n",
    "print X8.corank([2,3,5,7])\n",
    "S = [0,1,4,6]\n",
    "C = [2,3,5,7]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Deletable:  [0, 3, 4, 6]\n",
      "Contractible:  [1, 2, 5, 7]\n"
     ]
    }
   ],
   "source": [
    "print \"Deletable: \", [e for e in X8.groundset() if has_U25_or_U35(X8 \\ e)]\n",
    "print \"Contractible: \", [e for e in X8.groundset() if has_U25_or_U35(X8 / e)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<p>$X_8$ has an automorphism group whose restriction to $\\{0,4,6\\}$ is $S_3$, and whose restriction to $\\{2,5,7\\}$ is $S_3$:</p>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p1 = {0:4, 1:1, 3:3, 4:6, 6:0, 2:7, 5:2, 7:5}\n",
    "p2 = {0:0, 1:1, 3:3, 6:4, 4:6, 2:5, 5:2, 7:7}\n",
    "X8.is_isomorphism(X8,p1) and X8.is_isomorphism(X8,p2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "def move(M):\n",
    "    \"\"\"\n",
    "    Return all matroids that can be produced from M by one allowable move.\n",
    "    \n",
    "    Fan moves are broken up into Delta-Y and Y-Delta moves. We use the fact that in\n",
    "    a Delta-Y move, the original elements from X8 survive as an internal triangle\n",
    "    or triad of the fan.\n",
    "    \"\"\"\n",
    "    S = [0,1,4,6]\n",
    "    C = [2,3,5,7]\n",
    "    safe_elts = [1,3]\n",
    "    fanbase = [[0,4,1], [0,6,1], [4,6,1], [2,5,3], [2,7,3], [5,7,3]]\n",
    "    \n",
    "    # Find all allowable segments\n",
    "    segs = []\n",
    "    if M.rank(S) == 2:\n",
    "        segs.append(S)\n",
    "    if M.rank(C) == 2:\n",
    "        segs.append(C)\n",
    "    # add allowable triangles\n",
    "    for T in fanbase:\n",
    "        if M.rank(T) == 2:\n",
    "            segs.append(T)\n",
    "    \n",
    "    # Find all allowable cosegments\n",
    "    cosegs = []\n",
    "    if M.corank(S) == 2:\n",
    "        cosegs.append(S)\n",
    "    if M.corank(C) == 2:\n",
    "        cosegs.append(C)\n",
    "    # add allowable triads\n",
    "    for T in fanbase:\n",
    "        if M.corank(T) == 2:\n",
    "            cosegs.append(T)\n",
    "    L = []\n",
    "    \n",
    "    # Delta-Y moves\n",
    "    for S in segs:\n",
    "        Sp = [e for e in S if e not in safe_elts]\n",
    "        for X in Subsets(Sp):\n",
    "            if len(S) == 3 or (len(S) == 4 and len(X) >= 1):\n",
    "                L.append(DY(M,S,X))\n",
    "                \n",
    "    # Y-Delta moves\n",
    "    for C in cosegs:\n",
    "        Cp = [e for e in C if e not in safe_elts]\n",
    "        for X in Subsets(Cp):\n",
    "            if len(C) == 3 or (len(C) == 4 and len(X) >= 1):\n",
    "                L.append(YD(M,C,X))\n",
    "                    \n",
    "    return L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grow(pathmatroids, newpathmatroids, n=None):\n",
    "    \"\"\"\n",
    "    Take each of the matroids in `newpathmatroids` and add all pathmatroids that can be obtained through one\n",
    "    (generalized) Delta-Y move. Throw away results on more than `n` elements, if these occur. \n",
    "    \"\"\"\n",
    "    L = []\n",
    "    for M in newpathmatroids:\n",
    "        L.extend(move(M))\n",
    "    npm = []\n",
    "    for N in L:\n",
    "        if (n is None or N.size() <= n) and not any(M.is_isomorphic(N) for M in pathmatroids):\n",
    "            pathmatroids.append(N)\n",
    "            npm.append(N)\n",
    "    return pathmatroids, npm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "13\n",
      "12\n",
      "3\n",
      "4\n",
      "4\n",
      "2\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "pathmatroids = [X8]\n",
    "newpathmatroids = [X8]\n",
    "\n",
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "80\n",
      "67\n",
      "4\n",
      "10\n",
      "26\n",
      "26\n",
      "14\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "405\n",
      "325\n",
      "4\n",
      "18\n",
      "60\n",
      "130\n",
      "193\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "958\n",
      "553\n",
      "4\n",
      "20\n",
      "84\n",
      "253\n",
      "597\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1540\n",
      "582\n",
      "4\n",
      "20\n",
      "92\n",
      "348\n",
      "1076\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1874\n",
      "334\n",
      "4\n",
      "20\n",
      "93\n",
      "376\n",
      "1381\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1984\n",
      "110\n",
      "4\n",
      "20\n",
      "93\n",
      "380\n",
      "1487\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1999\n",
      "15\n",
      "4\n",
      "20\n",
      "93\n",
      "380\n",
      "1502\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1999\n",
      "0\n",
      "4\n",
      "20\n",
      "93\n",
      "380\n",
      "1502\n"
     ]
    }
   ],
   "source": [
    "pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)\n",
    "print len(pathmatroids)\n",
    "print len(newpathmatroids)\n",
    "print len([M for M in pathmatroids if M.size() == 8])\n",
    "print len([M for M in pathmatroids if M.size() == 9])\n",
    "print len([M for M in pathmatroids if M.size() == 10])\n",
    "print len([M for M in pathmatroids if M.size() == 11])\n",
    "print len([M for M in pathmatroids if M.size() == 12])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done\n"
     ]
    }
   ],
   "source": [
    "for M in pathmatroids:\n",
    "    if not any(M.has_minor(N) for N in [X8, Y8, Y8d, cat[8][6]]):\n",
    "        print \"Counterexample: \"\n",
    "        print M\n",
    "print \"Done\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "36\n"
     ]
    }
   ],
   "source": [
    "S = [cat[9][3], cat[9][13], cat[9][4], cat[9][14], cat[9][6], cat[9][16]]\n",
    "T = [F7mm, F7mmd, P8m]\n",
    "TenEltList = []\n",
    "for M in S:\n",
    "    TenEltList.extend(M.linear_extensions(element=len(M), simple=True))\n",
    "TenEltList = [M for M in TenEltList if is_fragile(M) and not any(M.has_minor(N) for N in T)]\n",
    "TenEltList.extend([M.dual() for M in TenEltList])\n",
    "TenEltList = get_nonisomorphic_matroids(TenEltList)\n",
    "print len(TenEltList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done\n"
     ]
    }
   ],
   "source": [
    "for i in range(36):\n",
    "    M = TenEltList[i]\n",
    "    if not any(M.is_isomorphic(N) for N in pathmatroids):\n",
    "        print \"Counterexample: \"\n",
    "        print i\n",
    "print \"Done\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "90\n"
     ]
    }
   ],
   "source": [
    "ElevenEltList = []\n",
    "for M in TenEltList:\n",
    "    ElevenEltList.extend(M.linear_extensions(element=len(M), simple=True))\n",
    "ElevenEltList = [M for M in ElevenEltList if is_fragile(M) and not any(M.has_minor(N) for N in T)]\n",
    "ElevenEltList.extend([M.dual() for M in ElevenEltList])\n",
    "ElevenEltList = get_nonisomorphic_matroids(ElevenEltList)\n",
    "print len(ElevenEltList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done\n"
     ]
    }
   ],
   "source": [
    "for i in range(len(ElevenEltList)):\n",
    "    M = ElevenEltList[i]\n",
    "    if not any(M.is_isomorphic(N) for N in pathmatroids):\n",
    "        print \"Counterexample: \"\n",
    "        print i\n",
    "print \"Done\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "255\n"
     ]
    }
   ],
   "source": [
    "TwelveEltList = []\n",
    "for M in ElevenEltList:\n",
    "    TwelveEltList.extend(M.linear_extensions(element=len(M), simple=True))\n",
    "TwelveEltList = [M for M in TwelveEltList if is_fragile(M) and not any(M.has_minor(N) for N in T)]\n",
    "TwelveEltList.extend([M.dual() for M in TwelveEltList])\n",
    "TwelveEltList = get_nonisomorphic_matroids(TwelveEltList)\n",
    "print len(TwelveEltList)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done\n"
     ]
    }
   ],
   "source": [
    "for i in range(len(TwelveEltList)):\n",
    "    M = TwelveEltList[i]\n",
    "    if not any(M.is_isomorphic(N) for N in pathmatroids):\n",
    "        print \"Counterexample: \"\n",
    "        print i\n",
    "print \"Done\""
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.2",
   "language": "",
   "name": "sagemath"
  },
  "language": "python",
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

